Multiple-input, multiple-output modal testing of a Hawk T1A aircraft: A new full-scale dataset for structural health monitoring

The use of measured vibration data from structures has a long history of enabling the development of methods for inference and monitoring. In particular, applications based on system identification and structural health monitoring have risen to prominence over recent decades and promise significant benefits when implemented in practice. However, significant challenges remain in the development of these methods. The introduction of realistic, full-scale datasets will be an important contribution to overcoming these challenges. This paper presents a new benchmark dataset capturing the dynamic response of a decommissioned BAE Systems Hawk T1A. The dataset reflects the behaviour of a complex structure with a history of service that can still be tested in controlled laboratory conditions, using a variety of known loading and damage simulation conditions. As such, it provides a key stepping stone between simple laboratory test structures and in-service structures. In this paper, the Hawk structure is described in detail, alongside a comprehensive summary of the experimental work undertaken. Following this, key descriptive highlights of the dataset are presented, before a discussion of the research challenges that the data present. Using the dataset, non-linearity in the structure is demonstrated, as well as the sensitivity of the structure to damage of different types. The dataset is highly applicable to many academic enquiries and additional analysis techniques which will enable further advancement of vibration-based engineering techniques.

==> Figures/paper_plots.py <==
# %%

import hawk
import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns
from scipy.signal import stft

sns.set_theme("paper")
sns.set_style("ticks")
sns.set_palette("Set2")

plt.rcParams["figure.dpi"] = 500
plt.rcParams["text.usetex"] = 1

# %% Load Hawk data

data_dir = r"../../Hawk_FST/.hd5/"
FST = hawk.FST(data_dir)
test_meta, sensor_meta = hawk.get_FST_metadata(data_dir)

# map input name to idx
inp_idxs = {"PW_LC": 0, "SW_LC": 1, "PS_LC": 2, "SS_LC": 3, "R_LC": 4}

# %% Helper functions

def H1(
    Xt,
    Yt,
    fs=2048,
    f_range=(5, 256),
    f_axis=0,
    fft_opts={"nperseg": 16384, "noverlap": 16384 // 2, "window": "hann"},
    squeeze=1,
):
    f, _, Gx = stft(Xt, fs=fs, axis=f_axis, **fft_opts)
    f, _, Gy = stft(Yt, fs=fs, axis=f_axis, **fft_opts)
    idx = np.logical_and(f >= f_range[0], f <= f_range[1])
    f, Gx, Gy = f[idx], Gx[idx], Gy[idx]
    GxH = Gx.swapaxes(-1, -2).conj()

    H = (Gy @ GxH @ np.linalg.pinv(Gx @ GxH)).mean(1)
    
    if squeeze:
        H = H.squeeze()
    return f, H


# %% Get Healthy FRFs at excitation level 5

t_df = test_meta[(test_meta.testID == "HS_WN") & (test_meta.testNumber == 5)]
s_df_force = sensor_meta[(sensor_meta.signal == "force")]
s_df_acc = sensor_meta[(sensor_meta.signal == "acceleration")]
s_df_strain = sensor_meta[(sensor_meta.signal == "strain")]

Xforce = hawk.slice_from_dfs(FST, t_df, s_df_force)
Yacc = hawk.slice_from_dfs(FST, t_df, s_df_acc)
Ystrain = hawk.slice_from_dfs(FST, t_df, s_df_strain)

f, Hacc = H1(Xforce, Yacc)
f, Hstrain = H1(Xforce, Ystrain)

# %% All acc FRFs plot

plt.figure()
plt.semilogy(f, np.abs(Hacc.reshape(Hacc.shape[0], -1)), alpha=0.01, c="k")
plt.xlabel("Frequency (Hz)")
plt.ylabel("$|H_1(\omega)|$ (g/N)")
plt.savefig("./FRF_all_accs")

# %% All strain FRFs plot

plt.figure()
plt.semilogy(f, np.abs(Hstrain.reshape(Hstrain.shape[0], -1)), alpha=0.01, c="k")
plt.xlabel("Frequency (Hz)")
plt.ylabel("$|H_1(\omega)|$ ($\mu$Strain/N)")
plt.savefig("./FRF_all_strain")


# %% Damage plot 1 - Port wing

inp = "PW_LC"
sensor = "PW_UTE5"
damage_loc = "PW_TLE"
masses = ["M1", "M2", "M3", "M6", "M7"]

test_filt = (
    (test_meta["testID"].isin(["HS_WN", "DS_WN"]))
    & (test_meta["excitationLevel"] == 5)
    & ((test_meta["massALocation"] == damage_loc) | test_meta["massALocation"].isnull())
    & (test_meta["massA"].isin(masses) | test_meta["massA"].isnull())
)

in_filt = sensor_meta.signal == "force"
out_filt = sensor_meta["sensorID"] == sensor

fs, H = H1(
    hawk.slice_from_dfs(FST, test_meta[test_filt], sensor_meta[in_filt]),
    hawk.slice_from_dfs(FST, test_meta[test_filt], sensor_meta[out_filt]),
)
H = H[..., inp_idxs[inp]]


plt.figure()
plt.semilogy(fs, np.abs(H))
plt.xlabel("Frequency (Hz)")
plt.ylabel("$|H_1(\omega)|$ (g/N)")
plt.legend(["Undamaged"] + test_meta[test_filt].massA.tolist()[1:])
plt.savefig(f"./FRF_{inp}_{sensor}_{damage_loc}_damage")


# %% Damage plot 2 - Starboard stabiliser

inp = "SS_LC"
sensor = "SS_UTE3"
damage_loc = "SS_TTE"
masses = ["M1", "M2", "M3", "M6", "M7"]

test_filt = (
    (test_meta["testID"].isin(["HS_WN", "DS_WN"]))
    & (test_meta["excitationLevel"] == 5)
    & ((test_meta["massALocation"] == damage_loc) | test_meta["massALocation"].isnull())
    & (test_meta["massA"].isin(masses) | test_meta["massA"].isnull())
)

in_filt = sensor_meta.signal == "force"
out_filt = sensor_meta["sensorID"] == sensor

fs, H = H1(
    hawk.slice_from_dfs(FST, test_meta[test_filt], sensor_meta[in_filt]),
    hawk.slice_from_dfs(FST, test_meta[test_filt], sensor_meta[out_filt]),
)
H = H[..., inp_idxs[inp]]


plt.figure()
plt.semilogy(fs, np.abs(H))
plt.xlabel("Frequency (Hz)")
plt.ylabel("$|H_1(\omega)|$ (g/N)")
plt.legend(["Undamaged"] + test_meta[test_filt].massA.tolist()[1:])
plt.savefig(f"./FRF_{inp}_{sensor}_{damage_loc}_damage")


# %% Nonlinearity plot 1 - Landing gear transfer function

inp = "SW_LC"
sensor = "LG_S2"

test_filt = (test_meta["testID"] == "HS_WN") & (
    test_meta["excitationLevel"].isin([1, 2, 3, 4, 5])
)

in_filt = sensor_meta.signal == "force"
out_filt = sensor_meta["sensorID"] == sensor

fs, H = H1(
    hawk.slice_from_dfs(FST, test_meta[test_filt], sensor_meta[in_filt]),
    hawk.slice_from_dfs(FST, test_meta[test_filt], sensor_meta[out_filt]),
)
H = H[..., inp_idxs[inp]]

idx = np.logical_and(f >= 150, f <= 250)

plt.figure()
plt.semilogy(fs[idx], np.abs(H[idx]))
plt.xlabel("Frequency (Hz)")
plt.ylabel("$|H_1(\omega)|$ (g/N)")
plt.legend(test_meta[test_filt].excitationLevel, title="Excitation level")
plt.savefig(f"./FRF_{inp}_{sensor}_nonlinearity")

# %% Panel removal plot 1 - Port wing

inp = "PW_LC"
sensor = "PW_ULE3"

test_filt = (
    (test_meta["testID"].isin(["HS_WN", "PR_WN"])) 
    & (test_meta["excitationLevel"] == 5)
)

in_filt = sensor_meta.signal == "force"
out_filt = sensor_meta["sensorID"] == sensor

fs, H = H1(
    hawk.slice_from_dfs(FST, test_meta[test_filt], sensor_meta[in_filt]),
    hawk.slice_from_dfs(FST, test_meta[test_filt], sensor_meta[out_filt]),
)
H = H[..., inp_idxs[inp]]


plt.figure()
plt.semilogy(fs, np.abs(H))
plt.xlabel("Frequency (Hz)")
plt.ylabel("$|H_1(\omega)|$ (g/N)")
plt.legend(
    ["Undamaged"] + test_meta[test_filt].panelRemoved.tolist()[1:],
    title="Panel Removed",
)
plt.savefig(f"./FRF_{inp}_{sensor}_panel_removed")

# %%

data_dir = r"../../Hawk_FST/.hd5/"
FST = hawk.FST(data_dir)
test_meta, sensor_meta = hawk.get_FST_metadata(data_dir)

tests_filtered = test_meta[
    (test_meta["excitationLevel"] == 5)
    & (test_meta["testID"] == 'HS_ORPM')
]

sensors_filtered = sensor_meta[sensor_meta.signal == "force"]

F = hawk.slice_from_dfs(FST, tests_filtered, sensors_filtered) 
F.shape # (n_tests, n_sensors, n_reps, n_data)



# %%

a = list((FST['HS_ORPM/10/'].keys()))
[b for b in a if b.endswith('LC')]
